Graphons, mergeons, and so on!

In this work we develop a theory of hierarchical clustering for graphs. Our modeling assumption is that graphs are sampled from a graphon, which is a powerful and general model for generating graphs and analyzing large networks. Graphons are a far richer class of graph models than stochastic blockmodels, the primary setting for recent progress in the statistical theory of graph clustering. We define what it means for an algorithm to produce the "correct" clustering, give sufficient conditions in which a method is statistically consistent, and provide an explicit algorithm satisfying these properties.

==> figures/gengraphons.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "import graphonlib\n",
    "\n",
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "plt.rcParams['figure.figsize'] = (5,5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "a = .8\n",
    "b = .5\n",
    "c = .2\n",
    "arr = np.ones((6,6)) * c\n",
    "arr[0:2,0:2] = arr[2:4,2:4] = arr[4:6,4:6] = a\n",
    "arr[1,2] = arr[2,1] = b\n",
    "w = graphonlib.graphons.make_discrete_graphon(arr)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAASUAAAElCAYAAACiZ/R3AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAALEgAACxIB0t1+/AAABHhJREFUeJzt2sFtWlEURdH/IneEy4A6qMl10AbUdDNNJPDAMfyteK3h\nv5Mz2npIrJnZACp+7T0A4E+iBKSIEpAiSkCKKAEpogSkvH12XGv5vwDwFDOz7n3/NErbtm3X6/X7\n1/DQ+XzeewI83e12e3jz8w1IESUgRZSAFFECUkQJSBElIEWUgBRRAlJECUgRJSBFlIAUUQJSRAlI\nESUgRZSAFFECUkQJSBElIEWUgBRRAlJECUgRJSBFlIAUUQJSRAlIESUgRZSAFFECUkQJSBElIEWU\ngBRRAlJECUgRJSBFlIAUUQJSRAlIESUgRZSAFFECUkQJSBElIEWUgBRRAlLe9h7A306n094Tvuxy\nuew9gf+AlxKQIkpAiigBKaIEpIgSkCJKQIooASmiBKSIEpAiSkCKKAEpogSkiBKQIkpAiigBKaIE\npIgSkCJKQIooASmiBKSIEpAiSkCKKAEpogSkiBKQIkpAiigBKaIEpIgSkCJKQIooASmiBKSIEpAi\nSkCKKAEpogSkiBKQIkpAiigBKaIEpIgSkCJKQIooASmiBKSIEpCyZubxca05HA4vnPN9TqfT3hO+\n5Hg87j3hxzmfz3tP+HFut9s2M+vezUsJSBElIEWUgBRRAlJECUgRJSBFlIAUUQJSRAlIESUgRZSA\nFFECUkQJSBElIEWUgBRRAlJECUgRJSBFlIAUUQJSRAlIESUgRZSAFFECUkQJSBElIEWUgBRRAlJE\nCUgRJSBFlIAUUQJSRAlIESUgRZSAFFECUkQJSBElIEWUgBRRAlJECUgRJSBFlIAUUQJSRAlIESUg\n5W3vAc9yuVz2nvAlx+Nx7wmwKy8lIEWUgBRRAlJECUgRJSBFlIAUUQJSRAlIESUgRZSAFFECUkQJ\nSBElIEWUgBRRAlJECUgRJSBFlIAUUQJSRAlIESUgRZSAFFECUkQJSBElIEWUgBRRAlJECUgRJSBF\nlIAUUQJSRAlIESUgRZSAFFECUkQJSBElIEWUgBRRAlJECUgRJSBFlIAUUQJSRAlIESUgZc3M4+Na\nczgcXjgHXu/j42PvCT/O+/v7NjPr3s1LCUgRJSBFlIAUUQJSRAlIESUgRZSAFFECUkQJSBElIEWU\ngBRRAlJECUgRJSBFlIAUUQJSRAlIESUgRZSAFFECUkQJSBElIEWUgBRRAlJECUgRJSBFlIAUUQJS\nRAlIESUgRZSAFFECUkQJSBElIEWUgBRRAlJECUgRJSBFlIAUUQJSRAlIESUgRZSAFFECUkQJSBEl\nIEWUgBRRAlJECUgRJSBFlIAUUQJSRAlIESUgRZSAFFECUkQJSBElIEWUgBRRAlJECUgRJSBFlIAU\nUQJSRAlIESUgRZSAFFECUkQJSBElIEWUgBRRAlJECUgRJSBFlIAUUQJSRAlIESUgRZSAFFECUkQJ\nSBElIEWUgBRRAlJECUgRJSBFlIAUUQJSRAlIESUgRZSAFFECUkQJSFkz8/i41uMjwD+YmXXv+6dR\nAng1P9+AFFECUkQJSBElIEWUgJTfMaE2PEHu9JAAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f8527111ef0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "graphonlib.plot_graphon(w)\n",
    "plt.savefig('hierarchical_w.png', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "m_arr = arr.copy()\n",
    "m_arr[2:4,0:2] = m_arr[0:2,2:4] = b\n",
    "m = graphonlib.graphons.make_discrete_graphon(m_arr)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAASUAAAElCAYAAACiZ/R3AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAALEgAACxIB0t1+/AAABExJREFUeJzt2rGN4lAYRlG/0XQEZdAgddhlQE1vkwkIMBPsLr4S54T+\nCb7oypYYc84FoOLr6AEAj0QJSBElIEWUgBRRAlJECUj5fnUcY/i/APBfzDnHs+cvo7Qsy3K73f79\nGnZt23b0hI+zruvREz7O/X7fvfl8A1JECUgRJSBFlIAUUQJSRAlIESUgRZSAFFECUkQJSBElIEWU\ngBRRAlJECUgRJSBFlIAUUQJSRAlIESUgRZSAFFECUkQJSBElIEWUgBRRAlJECUgRJSBFlIAUUQJS\nRAlIESUgRZSAFFECUkQJSBElIEWUgBRRAlJECUgRJSBFlIAUUQJSRAlIESUgRZSAFFECUkQJSBEl\nIEWUgBRRAlJECUgRJSBFlIAUUQJSRAlIESUgRZSAFFECUkQJSBElIEWUgBRRAlJECUgRJSBFlIAU\nUQJSRAlIESUgRZSAFFECUkQJSBElIEWUgBRRAlJECUgRJSBFlIAUUQJSRAlIESUgRZSAFFECUkQJ\nSBElIEWUgBRRAlJECUgRJSBFlIAUUQJSRAlI+f7tB9u2vWMHPy6Xy9ETPs66rkdP4IE3JSBFlIAU\nUQJSRAlIESUgRZSAFFECUkQJSBElIEWUgBRRAlJECUgRJSBFlIAUUQJSRAlIESUgRZSAFFECUkQJ\nSBElIEWUgBRRAlJECUgRJSBFlIAUUQJSRAlIESUgRZSAFFECUkQJSBElIEWUgBRRAlJECUgRJSBF\nlIAUUQJSRAlIESUgRZSAFFECUkQJSBElIEWUgBRRAlJECUgRJSBFlIAUUQJSRAlIESUgRZSAFFEC\nUkQJSBElIEWUgBRRAlJECUgRJSBFlIAUUQJSRAlIESUgRZSAFFECUkQJSBElIEWUgBRRAlJECUgR\nJSBFlIAUUQJSRAlIESUgRZSAFFECUkQJSBElIEWUgBRRAlJECUgRJSBFlIAUUQJSRAlIESUgRZSA\nFFECUkQJSBlzzv3jGPN0Or1xDrzf9Xo9esLHOZ/Py5xzPLt5UwJSRAlIESUgRZSAFFECUkQJSBEl\nIEWUgBRRAlJECUgRJSBFlIAUUQJSRAlIESUgRZSAFFECUkQJSBElIEWUgBRRAlJECUgRJSBFlIAU\nUQJSRAlIESUgRZSAFFECUkQJSBElIEWUgBRRAlJECUgRJSBFlIAUUQJSRAlIESUgRZSAFFECUkQJ\nSBElIEWUgBRRAlJECUgRJSBFlIAUUQJSRAlIESUgRZSAFFECUkQJSBElIEWUgBRRAlJECUgRJSBF\nlIAUUQJSRAlIESUgRZSAFFECUkQJSBElIEWUgBRRAlJECUgRJSBFlIAUUQJSRAlIESUgRZSAFFEC\nUkQJSBElIEWUgBRRAlJECUgRJSBFlIAUUQJSRAlIESUgRZSAFFECUkQJSBElIEWUgBRRAlLGnHP/\nOMb+EeAvzDnHs+cvowTwbj7fgBRRAlJECUgRJSBFlICUP3AuK1pFl+f5AAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f8526f2fcc0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "graphonlib.plot_graphon(m)\n",
    "plt.savefig('hierarchical_m.png', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "def relabel(graphon, transformation):\n",
    "    def new_graphon(x, y):\n",
    "        x = transformation(x)\n",
    "        y = transformation(y)\n",
    "        return graphon(x, y)\n",
    "    return new_graphon"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def phi(x):\n",
    "    return (2 * x) % 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "w_phi = relabel(w, phi)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAASUAAAElCAYAAACiZ/R3AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAALEgAACxIB0t1+/AAABSZJREFUeJzt3UFq60gUQFFVkx3Jy4jXoTVpHd6Gvabq6R/YaUh/WTfk\nnGEeSG9QXMoQ0JhzLgAV/5y9AMCfRAlIESUgRZSAFFECUkQJSPn4ajjG8P8CwCHmnOPZ37+M0rIs\ny/1+//vbvMG2bWev8Ovs+372Ct/mvLzX4/F4OfPzDUgRJSBFlIAUUQJSRAlIESUgRZSAFFECUkQJ\nSBElIEWUgBRRAlJECUgRJSBFlIAUUQJSRAlIESUgRZSAFFECUkQJSPnPr5n8VNfr9bBn3263w57N\nOZyXDjclIEWUgBRRAlJECUgRJSBFlIAUUQJSRAlIESUgRZSAFFECUkQJSBElIEWUgBRRAlJECUgR\nJSBFlIAUUQJSRAlIESUgRZSAlDHnfD0cY67retjLj/yszefn52HPPtK2bWevkHTkWVkW5+XdHo/H\nMuccz2ZuSkCKKAEpogSkiBKQIkpAiigBKaIEpIgSkCJKQIooASmiBKSIEpAiSkCKKAEpogSkiBKQ\nIkpAiigBKaIEpIgSkCJKQIooASkfZ778drsd9uyf+skcnjvyrCyL81LipgSkiBKQIkpAiigBKaIE\npIgSkCJKQIooASmiBKSIEpAiSkCKKAEpogSkiBKQIkpAiigBKaIEpIgSkCJKQIooASmiBKSIEpAy\n5pyvh2PMdV3fuA77vp+9wrdt23b2Cr/OTz0vl8tlmXOOZzM3JSBFlIAUUQJSRAlIESUgRZSAFFEC\nUkQJSBElIEWUgBRRAlJECUgRJSBFlIAUUQJSRAlIESUgRZSAFFECUkQJSBElIEWUgBRRAlJECUgR\nJSBFlIAUUQJSRAlIESUgRZSAFFECUkQJSBElIEWUgBRRAlJECUgRJSBFlIAUUQJSRAlIESUgRZSA\nFFECUkQJSBElIEWUgJQx53w9HGPe7/c3rvP3bNt29gq/zr7vZ6/wbc7Lez0ej2XOOZ7N3JSAFFEC\nUkQJSBElIEWUgBRRAlJECUgRJSBFlIAUUQJSRAlIESUgRZSAFFECUkQJSBElIEWUgBRRAlJECUgR\nJSBFlIAUUQJSPs5e4CjX6/WwZ99ut8OezTmclw43JSBFlIAUUQJSRAlIESUgRZSAFFECUkQJSBEl\nIEWUgBRRAlJECUgRJSBFlIAUUQJSRAlIESUgRZSAFFECUkQJSBElIEWUgBRRAlLGnPP1cIy5ruth\nLz/yW1ufn5+HPftI27advULSkWdlWZyXd3s8HsucczybuSkBKaIEpIgSkCJKQIooASmiBKSIEpAi\nSkCKKAEpogSkiBKQIkpAiigBKaIEpIgSkCJKQIooASmiBKSIEpAiSkCKKAEpogSkfJz58tvtdtiz\nf+onc3juyLOyLM5LiZsSkCJKQIooASmiBKSIEpAiSkCKKAEpogSkiBKQIkpAiigBKaIEpIgSkCJK\nQIooASmiBKSIEpAiSkCKKAEpogSkiBKQIkpAyphzvh6OMdd1feM67Pt+9grftm3b2Sv8Oj/1vFwu\nl2XOOZ7N3JSAFFECUkQJSBElIEWUgBRRAlJECUgRJSBFlIAUUQJSRAlIESUgRZSAFFECUkQJSBEl\nIEWUgBRRAlJECUgRJSBFlIAUUQJSRAlIESUgRZSAFFECUkQJSBElIEWUgBRRAlJECUgRJSBFlIAU\nUQJSRAlIESUgRZSAFFECUkQJSBElIEWUgBRRAlJECUgRJSBFlIAUUQJSxpzz9XCM10OA/2HOOZ79\n/csoAbybn29AiigBKaIEpIgSkCJKQMq/C2h+KxA5YHYAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f85270023c8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "graphonlib.plot_graphon(w_phi)\n",
    "plt.savefig('hierarchical_w_phi.png', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "s = np.random.sample(50)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "p = graphonlib.evaluate(w, s)\n",
    "a = graphonlib.sample_edges(p)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAASUAAAElCAYAAACiZ/R3AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nCYgilIAo/wE61fJZTTTLJgAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f8526f67780>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "graphonlib.plot_adjacency(a)\n",
    "plt.savefig('hierarchical_w_sampled.png', bbox_inches='tight')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}

